The highly connected even-cycle and even-cut matroids

The classes of even-cycle matroids, even-cycle matroids with a blocking pair, and even-cut matroids each have hundreds of excluded minors. We show that the number of excluded minors for these classes can be drastically reduced if we consider in each class only the highly connected matroids of sufficient size.

==> anc/Appendix.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Appendix"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "from sage.matroids.advanced import *\n",
    "def is_even_cycle(M, certificate=False):\n",
    "    \"\"\"\n",
    "    Check if matroid M is an even-cycle matroid. If\n",
    "    certificate=True, also return the matroid N such\n",
    "    that M = N \\ e, and N / e is graphic.\n",
    "    \"\"\"\n",
    "    if not isinstance(M, BinaryMatroid):\n",
    "        raise TypeError(\"This function only works on binary matroids\")\n",
    "    e = newlabel(M.groundset())\n",
    "    for N in M.linear_extensions(e):\n",
    "        if (N / e).is_graphic():\n",
    "            if certificate:\n",
    "                return (True, N, e)\n",
    "            else:\n",
    "                return True\n",
    "    return False\n",
    "\n",
    "def is_even_cycle_excluded_minor(M):\n",
    "    \"\"\"\n",
    "    Check whether M is an excluded minor for the \n",
    "    class of even-cycle matroids.\n",
    "    \"\"\"\n",
    "    if is_even_cycle(M):\n",
    "        return False\n",
    "    for e in M.groundset():\n",
    "        if not is_even_cycle(M \\ e) or not is_even_cycle(M / e):\n",
    "            # not minimal\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def is_even_cut(M, certificate=False):\n",
    "    \"\"\"\n",
    "    Check if matroid M is an even-cut matroid. If\n",
    "    certificate=True, also return the matroid N\n",
    "    such that M = N \\ e, and N / e is cographic.\n",
    "    \"\"\"\n",
    "    if not isinstance(M, BinaryMatroid):\n",
    "        raise TypeError(\"This function only works on binary matroids\")\n",
    "    e = newlabel(M.groundset())\n",
    "    for N in M.linear_extensions(e):\n",
    "        if (N / e).dual().is_graphic():\n",
    "            if certificate:\n",
    "                return (True, N, e)\n",
    "            else:\n",
    "                return True\n",
    "    return False\n",
    "\n",
    "def is_even_cut_excluded_minor(M):\n",
    "    \"\"\"\n",
    "    Check whether M is an excluded minor for\n",
    "    the class of even-cut matroids.\n",
    "    \"\"\"\n",
    "    if is_even_cut(M):\n",
    "        return False\n",
    "    for e in M.groundset():\n",
    "        if not is_even_cut(M \\ e) or not is_even_cut(M / e):\n",
    "            # not minimal\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 3,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A = Matrix(GF(2), [[1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0],\n",
    "                   [0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0],\n",
    "                   [0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0],\n",
    "                   [0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0],\n",
    "                   [0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1],\n",
    "                   [0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,0],\n",
    "                   [0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0],\n",
    "                   [0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0],\n",
    "                   [0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1],\n",
    "                   [0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0],\n",
    "                   [0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0],\n",
    "                   [0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1],\n",
    "                   [0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0]])\n",
    "L19=Matroid(field=GF(2), matrix=A)\n",
    "is_even_cycle_excluded_minor(L19)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A = Matrix(GF(2), [[1,0,0,0,0,0,1,0,1,0,1],\n",
    "                   [0,1,0,0,0,0,1,0,0,1,1],\n",
    "                   [0,0,1,0,0,0,0,1,1,1,0],\n",
    "                   [0,0,0,1,0,0,0,1,1,0,1],\n",
    "                   [0,0,0,0,1,0,0,1,0,1,1],\n",
    "                   [0,0,0,0,0,1,0,0,1,1,1]])\n",
    "L11=Matroid(field=GF(2), matrix=A)\n",
    "is_even_cycle_excluded_minor(L11)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A = Matrix(GF(2), [[1,0,0,0,0,1,1,1,1,0,0,0,0,0,0],\n",
    "                   [0,1,0,0,0,1,0,0,0,1,1,1,0,0,0],\n",
    "                   [0,0,1,0,0,0,1,0,0,1,0,0,1,1,0],\n",
    "                   [0,0,0,1,0,0,0,1,0,0,1,0,1,0,1],\n",
    "                   [0,0,0,0,1,0,0,0,1,0,0,1,0,1,1]])\n",
    "MK6=Matroid(field=GF(2), matrix=A)\n",
    "is_even_cut_excluded_minor(MK6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 6,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A = Matrix(GF(2), [[1,0,1,0,1,0,1,0,1,0,1,0],\n",
    "                   [0,0,0,0,1,1,1,1,0,0,0,0],\n",
    "                   [0,0,0,0,1,1,0,0,1,1,0,0],\n",
    "                   [1,1,0,0,0,0,0,0,0,0,1,1],\n",
    "                   [0,0,1,1,0,0,1,1,0,0,1,1]])\n",
    "H12=Matroid(field=GF(2), matrix=A)\n",
    "is_even_cut_excluded_minor(H12.dual())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0000001111000011111111000011111111111111101]\n",
      "[0000000000111100000000111100000000111101001]\n",
      "[0000001111000011110000111100001111000000001]\n",
      "[0000000000111100001111000000000000111110010]\n",
      "[0000001111111100000000111100001111111111111]\n",
      "[0000000000111100001111000011111111000010001]\n",
      "[1001100100010001000100010001000100010000000]\n",
      "[0101010010001000100010001000100010001000000]\n",
      "[0010110001000100010001000100010001000100000]\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def template_test(n, AY1, AY0):\n",
    "    \"\"\"\n",
    "    Generate the universal matroid conforming to the relevant\n",
    "    template, with a n-vertex complete graph, for a total rank\n",
    "    of n-1+k.\n",
    "    \"\"\"\n",
    "    if not AY1.nrows() == AY0.nrows():\n",
    "        raise ValueError, \"AY1 and AY0 must have the same number of rows\"\n",
    "    num_elts = n * (n-1) / 2 + n * AY1.ncols() + AY0.ncols()\n",
    "    A = Matrix(GF(2), n-1 + AY1.nrows(), num_elts)\n",
    "    i = 0\n",
    "    k = AY1.nrows()\n",
    "    # Identity in front\n",
    "    for j in range(n-1):\n",
    "        A[j+k,j] = 1\n",
    "    i = n-1\n",
    "    # All columns with two nonzero entries in the frame matrix\n",
    "    for S in Subsets(range(k,n+k-1),2):\n",
    "        for j in S:\n",
    "            A[j,i] = 1\n",
    "        i = i + 1\n",
    "    # Columns from Y1 with unit columns and all-zero columns\n",
    "    # below it\n",
    "    for l in range(AY1.ncols()):\n",
    "        for j in range(k):\n",
    "            A[j,i] = AY1[j,l]\n",
    "        i = i + 1\n",
    "        for m in range(n-1):\n",
    "            A[k+m, i] = 1\n",
    "            for j in range(k):\n",
    "                A[j,i] = AY1[j,l]\n",
    "            i = i + 1\n",
    "    # Columns from Y0\n",
    "    for l in range(AY0.ncols()):\n",
    "        for j in range(k):\n",
    "            A[j, i] = AY0[j, l]\n",
    "        i=i+1\n",
    "    return A\n",
    "\n",
    "# Below, we give an example of the use of this function.\n",
    "def print_matrix(A):\n",
    "    s = \"\"\n",
    "    for i in range(A.nrows()):\n",
    "        s += \"[\"\n",
    "        for j in range(A.ncols()):\n",
    "            s += str(A[i,j])\n",
    "        s += \"]\\n\"\n",
    "    print s\n",
    "AY0 = Matrix(GF(2), [[1,1,1,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,0,0,1],\n",
    "                     [1,0,0,1,0],\n",
    "                     [1,1,1,1,1],\n",
    "                     [1,0,0,0,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,1,1,0,1,1,1],\n",
    "                     [0,1,0,0,1,0,0,1],\n",
    "                     [1,0,1,0,1,0,1,0],\n",
    "                     [0,1,0,1,0,0,0,1],\n",
    "                     [1,1,0,0,1,0,1,1],\n",
    "                     [0,1,0,1,0,1,1,0]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "print_matrix(A)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 12, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), 4, 0)\n",
    "# Matrix(GF(2), 4, 0) is the empty binary matrix with 4 rows and \n",
    "# 0 columns.\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,1],\n",
    "                     [0,0,0,1,1]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{25, 12, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), 4, 0)\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1,0],\n",
    "                     [0,1,0,0,1,0],\n",
    "                     [0,0,1,0,0,1],\n",
    "                     [0,0,0,1,0,1]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), 3, 0)\n",
    "AY1 = Matrix(GF(2), [[1,0,0,1,0,1],\n",
    "                     [0,1,0,1,1,0],\n",
    "                     [0,0,1,0,1,1]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), 3, 0)\n",
    "AY1 = Matrix(GF(2), [[1,0,0,1,1,1],\n",
    "                     [0,1,0,1,0,1],\n",
    "                     [0,0,1,0,1,1]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 11, 4, 23}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,0,1],\n",
    "                     [1,0,0],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0],\n",
    "                     [0,0,1]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 11, 4, 23}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,0],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0],\n",
    "                     [0,0,1]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{19, 11, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{19, 11, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "{8, 20, 4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "\n",
    "print M.has_minor(L11)\n",
    "\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "{8, 20, 4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,0],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "\n",
    "print M.has_minor(L11)\n",
    "\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10, 19, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 19"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10, 19, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,0]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 18, 4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,0],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(5)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computaion 21"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 4, 21, 20}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,0],\n",
    "                     [0,1,0],\n",
    "                     [0,0,1]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 22"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 12, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1,0],\n",
    "                     [1,1,0,1],\n",
    "                     [1,0,1,1],\n",
    "                     [0,1,1,1]])\n",
    "AY1 = matrix.identity(4)\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 23"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 12, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1,1],\n",
    "                     [1,1,0,1],\n",
    "                     [1,0,1,1],\n",
    "                     [0,1,1,1]])\n",
    "AY1 = matrix.identity(4)\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{11, 23, 3, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,0],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "\n",
    "print M.has_minor(L11)\n",
    "\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10, 3, 22, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,1],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 26"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{12, 11, 4, 22}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,1,0],\n",
    "                     [1,0,1],\n",
    "                     [1,0,0],\n",
    "                     [0,1,1],\n",
    "                     [0,1,0]])\n",
    "AY1 = matrix.identity(6)\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 27"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4, 21}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[0],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1,1],\n",
    "                     [0,1,0,0,1,0],\n",
    "                     [0,0,1,0,0,1],\n",
    "                     [0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 28"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4, 21}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1,1],\n",
    "                     [0,1,0,0,1,0],\n",
    "                     [0,0,1,0,0,1],\n",
    "                     [0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 29"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 13, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[0],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,1,0],\n",
    "                     [0,0,1,0,0,0,1],\n",
    "                     [0,0,0,1,0,0,0],\n",
    "                     [0,0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 13, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,1,0],\n",
    "                     [0,0,1,0,0,0,1],\n",
    "                     [0,0,0,1,0,0,0],\n",
    "                     [0,0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 31"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{16, 10, 37, 38, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[0],\n",
    "                     [0],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,0,1,0],\n",
    "                     [0,0,1,0,0,0,0,1],\n",
    "                     [0,0,0,1,0,0,0,0],\n",
    "                     [0,0,0,0,1,0,0,0],\n",
    "                     [0,0,0,0,0,1,0,0]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 32"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{16, 10, 37, 38, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,0,1,0],\n",
    "                     [0,0,1,0,0,0,0,1],\n",
    "                     [0,0,0,1,0,0,0,0],\n",
    "                     [0,0,0,0,1,0,0,0],\n",
    "                     [0,0,0,0,0,1,0,0]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 33"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{11, 4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1,1],\n",
    "                     [0,1,0,0,1,1],\n",
    "                     [0,0,1,0,1,0],\n",
    "                     [0,0,0,1,0,1]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{9, 4, 17}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,1,1],\n",
    "                     [0,0,1,0,0,1,0],\n",
    "                     [0,0,0,1,0,0,1],\n",
    "                     [0,0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{16, 9, 20, 13}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [0],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,0,1,1],\n",
    "                     [0,1,0,0,0,0,1,1],\n",
    "                     [0,0,1,0,0,0,1,0],\n",
    "                     [0,0,0,1,0,0,0,1],\n",
    "                     [0,0,0,0,1,0,0,0],\n",
    "                     [0,0,0,0,0,1,0,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 36"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,0],\n",
    "                     [0,1],\n",
    "                     [1,1],\n",
    "                     [1,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,0],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 37"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4, 22, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,0],\n",
    "                     [0,1],\n",
    "                     [1,1],\n",
    "                     [1,0],\n",
    "                     [0,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1],\n",
    "                     [0,1,0,0,0,1],\n",
    "                     [0,0,1,0,0,0],\n",
    "                     [0,0,0,1,0,0],\n",
    "                     [0,0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 38"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1],\n",
    "                     [1,0],\n",
    "                     [1,1],\n",
    "                     [1,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,0],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 39"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 4, 21}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1],\n",
    "                     [1,0],\n",
    "                     [1,0],\n",
    "                     [1,1],\n",
    "                     [0,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1],\n",
    "                     [0,1,0,0,0,1],\n",
    "                     [0,0,1,0,0,0],\n",
    "                     [0,0,0,1,0,0],\n",
    "                     [0,0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 40"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1],\n",
    "                     [1,0],\n",
    "                     [0,1],\n",
    "                     [1,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,1],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 41"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 4, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1],\n",
    "                     [1,0],\n",
    "                     [0,1],\n",
    "                     [1,0],\n",
    "                     [0,1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,0,1],\n",
    "                     [0,1,0,0,0,1],\n",
    "                     [0,0,1,0,0,1],\n",
    "                     [0,0,0,1,0,0],\n",
    "                     [0,0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)\\e)-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 14 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0, 12}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2),3,0)\n",
    "AY1 = Matrix(GF(2), [[1,0,0,1,1],\n",
    "                     [0,1,0,1,0],\n",
    "                     [0,0,1,0,1]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 43"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0, 16, 6}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2),4,0)\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1,1],\n",
    "                     [0,1,0,0,1,1],\n",
    "                     [0,0,1,0,1,0],\n",
    "                     [0,0,0,1,0,1]])\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 44"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{18, 4}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,0],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 45"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{18, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,0],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 46"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{4, 14}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [0],\n",
    "                     [1]])\n",
    "AY1 = Matrix(GF(2), [[1,0,0,0,1],\n",
    "                     [0,1,0,0,1],\n",
    "                     [0,0,1,0,1],\n",
    "                     [0,0,0,1,0]])\n",
    "A=template_test(3, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 47"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{17, 12, 7}\n"
     ]
    }
   ],
   "source": [
    "AY0 = Matrix(GF(2), [[1,1,1],\n",
    "                     [1,0,1],\n",
    "                     [1,1,0],\n",
    "                     [0,1,1]])\n",
    "AY1 = matrix.identity(4)\n",
    "A=template_test(4, AY1, AY0)\n",
    "M=Matroid(field=GF(2), matrix=A)\n",
    "#   This tests for a (PG(3,2)_{-2})-minor.\n",
    "for S in Subsets(M.groundset(), M.rank() - 4):\n",
    "    if len((M / S).simplify()) >= 13 and (M / S).rank() == 4:\n",
    "        print S\n",
    "        break"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 48"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  2  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  2  all-one rows below B and then all-zero rows.\n",
      "[00000000001111100000000001111111111111111111111111110]\n",
      "[00000000000000011111000001111111111000000000001010101]\n",
      "[00000000000000000000111110000011111000001111110011001]\n",
      "[10001110000100001000010000100001000101111011100001111]\n",
      "[01001001100010000100001000010000100110111101100001111]\n",
      "[00100101010001000010000100001000010000100001000000000]\n",
      "[00010010110000100001000010000100001000010000100000000]\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def matrix_from_template(r, Y1I, Y1A, Y1B, Y0A, Y0B, B_Jrows):\n",
    "    \"\"\"\n",
    "    Each of Y1A, Y1B, Y0A, and Y0B either must have the same\n",
    "    number of rows as Y1I or must be an empty matrix.\n",
    "    \"\"\"\n",
    "    print \"Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with \" , B_Jrows, \" all-one rows below B and then\"\n",
    "    print \"all-zero rows, Y0 consisting of matrices A, B with \", B_Jrows, \" all-one rows below B and then all-zero rows.\"\n",
    "    c = Y1I.nrows()\n",
    "    A = Matrix(GF(2), r + c, binomial(r+1,2) + (r+1) *Y1I.ncols() + (r+1) * Y1A.ncols() + (r+1) * Y1B.ncols() + Y0A.ncols() + Y0B.ncols())\n",
    "    i = 0\n",
    "    for j in range(c,r+c):\n",
    "        A[j,i] = 1\n",
    "        i = i + 1\n",
    "    for j in range(c, r-1 + c):\n",
    "        for k in range(j+1,r+c):\n",
    "            A[j,i] = 1\n",
    "            A[k,i] = 1\n",
    "            i = i + 1\n",
    "    for j in range(Y1I.ncols()):\n",
    "        for k in range(c):\n",
    "            A[k,i] = Y1I[k,j]\n",
    "        i = i + 1\n",
    "        for l in range(r):\n",
    "            for k in range(c):\n",
    "                A[k,i] = Y1I[k,j]\n",
    "            A[c+l, i] = 1\n",
    "            i = i + 1\n",
    "    for j in range(Y1A.ncols()):\n",
    "        for k in range(c):\n",
    "            A[k,i] = Y1A[k,j]\n",
    "        i = i + 1\n",
    "        for l in range(r):\n",
    "            for k in range(c):\n",
    "                A[k,i] = Y1A[k,j]\n",
    "            A[c+l, i] = 1\n",
    "            i = i + 1\n",
    "    for j in range(Y1B.ncols()):\n",
    "        for k in range(c):\n",
    "            A[k,i] = Y1B[k,j]\n",
    "        for k in range(B_Jrows):\n",
    "            A[c+k,i] = A[c+k,i] + 1\n",
    "        i = i + 1\n",
    "        for l in range(r):\n",
    "            for k in range(c):\n",
    "                A[k,i] = Y1B[k,j]\n",
    "            A[c+l, i] = 1\n",
    "            for k in range(B_Jrows):\n",
    "                A[c+k,i] = A[c+k,i] + 1\n",
    "            i = i + 1\n",
    "    for j in range(Y0A.ncols()):\n",
    "        for k in range(c):\n",
    "            A[k,i] = Y0A[k,j]\n",
    "        i = i + 1\n",
    "    for j in range(Y0B.ncols()):\n",
    "        for k in range(c):\n",
    "            A[k,i] = Y0B[k,j]\n",
    "        for k in range(c, c+B_Jrows):\n",
    "            A[k,i] = 1\n",
    "        i = i + 1\n",
    "    return A\n",
    "\n",
    "# Below, we give an example of the use of this function.\n",
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [[1,1],\n",
    "                     [1,1],\n",
    "                     [0,1]])\n",
    "Y1B = Matrix(GF(2), [[1,1],\n",
    "                     [0,0],\n",
    "                     [0,1]])\n",
    "Y0A = Matrix(GF(2), [[1,1,1,1],\n",
    "                     [0,1,0,1],\n",
    "                     [1,0,0,1]])\n",
    "Y0B = Matrix(GF(2), [[1,1,1,0],\n",
    "                     [0,1,0,1],\n",
    "                     [1,0,0,1]])\n",
    "A=matrix_from_template(4, Y1I, Y1A, Y1B, Y0A, Y0B, 2)\n",
    "print_matrix(A)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 49,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),1)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1,0]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(4, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 50,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2),[])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 51"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 51,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [[0],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 52"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 52,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 53"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  0  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  0  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 53,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [[1,1],\n",
    "                     [1,1],\n",
    "                     [0,1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(2, Y1I, Y1A, Y1B, Y0A, Y0B, 0)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 54"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 0  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  0  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 54,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [[1,0],\n",
    "                     [1,1],\n",
    "                     [0,1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(2, Y1I, Y1A, Y1B, Y0A, Y0B, 0)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 55"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  0  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  0  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 55,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),4)\n",
    "Y1A = Matrix(GF(2), [[1,0],\n",
    "                     [1,0],\n",
    "                     [0,1],\n",
    "                     [0,1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(2, Y1I, Y1A, Y1B, Y0A, Y0B, 0)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 56"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 56,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[0],\n",
    "                     [0]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 57"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 57,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[1],\n",
    "                     [0]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 58"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 58,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 59"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 59,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[0],\n",
    "                     [0],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 60"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 60,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [0],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 61"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 61,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 62"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  2  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  2  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 62,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),3)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "Y0A = Matrix(GF(2), [[1],\n",
    "                     [1],\n",
    "                     [1]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(2, Y1I, Y1A, Y1B, Y0A, Y0B, 2)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 63"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  4  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  4  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 63,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[0],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "A=matrix_from_template(4, Y1I, Y1A, Y1B, Y0A, Y0B, 4)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 64"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  2  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  2  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 64,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [0]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[0],\n",
    "                     [1]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 2)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 65"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 65,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [[1],\n",
    "                     [1]])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2), [[0],\n",
    "                     [0]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 66"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  0  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  0  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 66,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),6)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [[1,0,1,0],\n",
    "                     [1,1,0,0],\n",
    "                     [1,1,1,1],\n",
    "                     [1,1,1,1],\n",
    "                     [1,1,1,1],\n",
    "                     [0,1,1,0]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(1, Y1I, Y1A, Y1B, Y0A, Y0B, 0)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 67"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  3  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 67,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),2)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [])\n",
    "Y0B = Matrix(GF(2),[[1,1,0,0],\n",
    "                    [1,0,1,0]])\n",
    "A=matrix_from_template(3, Y1I, Y1A, Y1B, Y0A, Y0B, 3)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Computation 68"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Template with C empty, Lambda trivial,Y1 consisting of matrices I, Y1A, Y1B, with  "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0  all-one rows below B and then\n",
      "all-zero rows, Y0 consisting of matrices A, B with  0  all-one rows below B and then all-zero rows.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 68,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1I = identity_matrix(GF(2),5)\n",
    "Y1A = Matrix(GF(2), [])\n",
    "Y1B = Matrix(GF(2), [])\n",
    "Y0A = Matrix(GF(2), [[1,1,1,1],\n",
    "                     [1,1,1,1],\n",
    "                     [1,1,0,0],\n",
    "                     [1,0,1,0],\n",
    "                     [1,0,0,1]])\n",
    "Y0B = Matrix(GF(2), [])\n",
    "A=matrix_from_template(2, Y1I, Y1A, Y1B, Y0A, Y0B, 0)\n",
    "M = Matroid(A)\n",
    "M.has_minor(H12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'SageMath version 8.1, Release Date: 2017-12-07'"
      ]
     },
     "execution_count": 69,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "version()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath (stable)",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}
